Multimodal Attack Detection for Action Recognition Models

Adversarial machine learning attacks on video action recognition models is a growing research area and many effective attacks were introduced in recent years. These attacks show that action recognition models can be breached in many ways. Hence using these models in practice raises significant security concerns. However, there are very few works which focus on defending against or detecting attacks. In this work, we propose a novel universal detection method which is compatible with any action recognition model. In our extensive experiments, we show that our method consistently detects various attacks against different target models with high true positive rates while satisfying very low false positive rates. Tested against four state-of-the-art attacks targeting four action recognition models, the proposed detector achieves an average AUC of 0.911 over 16 test cases while the best performance achieved by the existing detectors is 0.645 average AUC. This 41.2% improvement is enabled by the robustness of the proposed detector to varying attack methods and target models. The lowest AUC achieved by our detector across the 16 test cases is 0.837 while the competing detector's performance drops as low as 0.211. We also show that the proposed detector is robust to varying attack strengths. In addition, we analyze our method's real-time performance with different hardware setups to demonstrate its potential as a practical defense mechanism.

==> figures/roc/bar1.m <==
x = ["\alpha_{1}" "\alpha_{2}" "\alpha_{3}" "\alpha_{4}", "\alpha_{caad-1}", "\alpha_{caad-2}"];
y = [0.84 0.65 0.77 0.83 0.92 0.99];
bar(x,y)
%'FaceColor','#2d30bd'

text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center'); 
ylim([0 1.15])
xlabel('Score Calculation Method', 'fontsize',14,'interpreter','latex') 
ylabel('AUC', 'fontsize',14,'interpreter','latex')

==> figures/roc/bar2.m <==
x = ["NVIDIA® GeForce RTX™ 4090" "NVIDIA® A100" "NVIDIA® A40" "NVIDIA® Titan RTX™" "NVIDIA® GeForce GTX™ 1080 Ti"];
y = [290 123 118 107 78];
x = fliplr(x);
y = fliplr(y);
bar(x,y);

text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center'); 


ylim([0 320])
xlabel('FPS', 'fontsize',14,'interpreter','latex') 
ylabel('GPU', 'fontsize',14,'interpreter','latex')

==> figures/roc/roc1.m <==
%# DEMO1:
%# normalized scores for both clip and AR
%# using predicted label's score


x_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.98, 0.98, 0.98, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.96, 0.95, 0.95, 0.95, 0.95, 0.95, 0.93, 0.93, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.92, 0.91, 0.91, 0.91, 0.91, 0.91, 0.9, 0.89, 0.89, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.87, 0.85, 0.85, 0.85, 0.85, 0.85, 0.85, 0.85, 0.79, 0.79, 0.79, 0.78, 0.78, 0.78, 0.78, 0.77, 0.77, 0.77, 0.77, 0.76, 0.76, 0.76, 0.76, 0.76, 0.76, 0.75, 0.75, 0.75, 0.75, 0.75, 0.74, 0.74, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.72, 0.72, 0.71, 0.7, 0.7, 0.7, 0.69, 0.68, 0.67, 0.67, 0.67, 0.66, 0.66, 0.66, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.64, 0.63, 0.63, 0.62, 0.62, 0.62, 0.62, 0.6, 0.6, 0.6, 0.6, 0.59, 0.58, 0.58, 0.58, 0.58, 0.58, 0.58, 0.58, 0.56, 0.56, 0.55, 0.55, 0.55, 0.55, 0.55, 0.53, 0.53, 0.53, 0.51, 0.51, 0.51, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.48, 0.48, 0.48, 0.47, 0.47, 0.47, 0.47, 0.47, 0.47, 0.47, 0.47, 0.46, 0.46, 0.46, 0.45, 0.45, 0.45, 0.45, 0.43, 0.43, 0.43, 0.43, 0.42, 0.41, 0.41, 0.41, 0.41, 0.41, 0.4, 0.4, 0.4, 0.4, 0.4, 0.39, 0.39, 0.39, 0.39, 0.39, 0.38, 0.37, 0.36, 0.36, 0.36, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.34, 0.34, 0.34, 0.34, 0.34, 0.34, 0.34, 0.34, 0.33, 0.33, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.3, 0.29, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.27, 0.27, 0.25, 0.25, 0.25, 0.25, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.23, 0.23, 0.23, 0.23, 0.23, 0.22, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19, 0.19, 0.19, 0.19, 0.19, 0.18, 0.18, 0.18, 0.18, 0.17, 0.17, 0.17, 0.16, 0.15, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.12, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.09, 0.09, 0.09, 0.09, 0.09, 0.09, 0.08, 0.08, 0.08, 0.08, 0.08, 0.04, 0.03, 0.03, 0.02, 0.02, 0.02, 0.01, 0.01, 0.0];
y_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.96, 0.94, 0.94, 0.94, 0.94, 0.93, 0.92, 0.87, 0.84, 0.84, 0.82, 0.82, 0.82, 0.78, 0.75, 0.0];
auc = 0.9796;



plot(x_axis, y_axis, '-', 'color', '#0072BD', 'LineWidth',1.5)
ylim([0 1.05])
xlim([-0.05 1])
legend('AUC:0.979', 'Location','southeast')
xlabel('False Positive Rate', 'fontsize',14,'interpreter','latex') 
ylabel('True Positive Rate', 'fontsize',14,'interpreter','latex')

==> figures/roc/roc2.m <==
%# DEMO1:
%# NOT normalized scores for both clip and AR
%# using predicted label's score


x_axis = [1.0, 0.99, 0.99, 0.99, 0.99, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.96, 0.96, 0.96, 0.96, 0.95, 0.95, 0.95, 0.95, 0.95, 0.93, 0.92, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.9, 0.9, 0.9, 0.89, 0.89, 0.89, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.87, 0.87, 0.87, 0.87, 0.86, 0.86, 0.86, 0.86, 0.85, 0.85, 0.85, 0.85, 0.85, 0.85, 0.84, 0.84, 0.84, 0.83, 0.83, 0.83, 0.83, 0.83, 0.83, 0.82, 0.82, 0.82, 0.82, 0.81, 0.8, 0.8, 0.8, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.78, 0.78, 0.77, 0.77, 0.77, 0.77, 0.76, 0.74, 0.74, 0.74, 0.73, 0.73, 0.73, 0.72, 0.72, 0.72, 0.72, 0.72, 0.72, 0.71, 0.71, 0.71, 0.71, 0.71, 0.71, 0.69, 0.68, 0.67, 0.66, 0.65, 0.65, 0.63, 0.63, 0.63, 0.63, 0.61, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.58, 0.58, 0.57, 0.57, 0.57, 0.57, 0.56, 0.56, 0.56, 0.56, 0.56, 0.56, 0.56, 0.56, 0.56, 0.56, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.54, 0.54, 0.53, 0.53, 0.53, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.49, 0.49, 0.49, 0.49, 0.49, 0.49, 0.49, 0.49, 0.49, 0.49, 0.49, 0.48, 0.48, 0.48, 0.47, 0.46, 0.46, 0.46, 0.46, 0.46, 0.46, 0.46, 0.45, 0.45, 0.44, 0.44, 0.43, 0.42, 0.42, 0.42, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.4, 0.4, 0.4, 0.39, 0.39, 0.39, 0.39, 0.39, 0.39, 0.39, 0.39, 0.39, 0.38, 0.38, 0.37, 0.37, 0.36, 0.36, 0.36, 0.35, 0.34, 0.34, 0.34, 0.34, 0.34, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.32, 0.32, 0.32, 0.32, 0.32, 0.3, 0.3, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.28, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.26, 0.25, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.23, 0.23, 0.23, 0.2, 0.2, 0.2, 0.19, 0.19, 0.19, 0.19, 0.18, 0.18, 0.18, 0.18, 0.18, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.15, 0.15, 0.14, 0.14, 0.13, 0.13, 0.13, 0.13, 0.13, 0.11, 0.11, 0.11, 0.11, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.09, 0.09, 0.09, 0.09, 0.09, 0.09, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.07, 0.07, 0.07, 0.07, 0.06, 0.06, 0.06, 0.05, 0.05, 0.05, 0.05, 0.04, 0.04, 0.04, 0.04, 0.03, 0.03, 0.03, 0.03, 0.03, 0.02, 0.02, 0.02, 0.02, 0.02, 0.01, 0.01, 0.0, 0.0];

y_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.98, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.96, 0.0];

auc = 0.9943;



plot(x_axis, y_axis, '-', 'color', '#0072BD', 'LineWidth',1.5)
ylim([0 1.05])
xlim([-0.05 1])
legend('AUC:0.994', 'Location','southeast')
xlabel('False Positive Rate', 'fontsize',14,'interpreter','latex') 
ylabel('True Positive Rate', 'fontsize',14,'interpreter','latex')

==> figures/roc/roc3.m <==
%# DEMO1:
%# normalized scores for both clip and AR
%# using whole prediction's vector


x_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.96, 0.96, 0.96, 0.96, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.94, 0.93, 0.93, 0.93, 0.92, 0.91, 0.91, 0.91, 0.91, 0.9, 0.9, 0.9, 0.9, 0.9, 0.89, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.88, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.85, 0.85, 0.84, 0.84, 0.84, 0.84, 0.84, 0.84, 0.84, 0.84, 0.83, 0.82, 0.82, 0.82, 0.82, 0.81, 0.81, 0.81, 0.81, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.8, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.77, 0.77, 0.77, 0.75, 0.75, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.73, 0.73, 0.73, 0.73, 0.72, 0.72, 0.72, 0.72, 0.69, 0.69, 0.68, 0.68, 0.68, 0.68, 0.68, 0.68, 0.68, 0.68, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.66, 0.66, 0.66, 0.66, 0.66, 0.65, 0.65, 0.65, 0.64, 0.63, 0.63, 0.62, 0.62, 0.61, 0.61, 0.61, 0.61, 0.61, 0.61, 0.61, 0.6, 0.6, 0.6, 0.6, 0.59, 0.58, 0.58, 0.57, 0.57, 0.57, 0.57, 0.57, 0.57, 0.56, 0.56, 0.56, 0.56, 0.56, 0.55, 0.54, 0.54, 0.54, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.52, 0.52, 0.51, 0.51, 0.51, 0.51, 0.51, 0.5, 0.5, 0.5, 0.49, 0.49, 0.49, 0.48, 0.46, 0.46, 0.46, 0.46, 0.46, 0.46, 0.46, 0.46, 0.45, 0.44, 0.44, 0.44, 0.44, 0.43, 0.43, 0.43, 0.43, 0.42, 0.42, 0.42, 0.42, 0.42, 0.41, 0.41, 0.41, 0.41, 0.38, 0.36, 0.36, 0.36, 0.36, 0.36, 0.36, 0.36, 0.36, 0.35, 0.34, 0.34, 0.34, 0.34, 0.34, 0.34, 0.33, 0.33, 0.33, 0.33, 0.33, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.32, 0.3, 0.3, 0.3, 0.3, 0.3, 0.29, 0.29, 0.29, 0.28, 0.28, 0.28, 0.27, 0.27, 0.27, 0.26, 0.26, 0.26, 0.26, 0.26, 0.26, 0.25, 0.25, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.23, 0.21, 0.21, 0.2, 0.2, 0.2, 0.2, 0.18, 0.18, 0.18, 0.18, 0.18, 0.18, 0.18, 0.16, 0.14, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.09, 0.09, 0.09, 0.09, 0.09, 0.09, 0.09, 0.09, 0.08, 0.08, 0.08, 0.07, 0.07, 0.06, 0.06, 0.06, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.04, 0.04, 0.04, 0.03, 0.03, 0.03, 0.03, 0.03, 0.03, 0.03, 0.02, 0.02, 0.02, 0.02, 0.01, 0.01, 0.01, 0.0, 0.0];

y_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.96, 0.96, 0.93, 0.93, 0.91, 0.9, 0.9, 0.9, 0.88, 0.87, 0.87, 0.82, 0.78, 0.78, 0.76, 0.76, 0.76, 0.76, 0.76, 0.74, 0.74, 0.72, 0.7, 0.7, 0.68, 0.68, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.66, 0.65, 0.64, 0.63, 0.63, 0.63, 0.63, 0.63, 0.63, 0.61, 0.6, 0.6, 0.6, 0.59, 0.59, 0.57, 0.57, 0.57, 0.57, 0.55, 0.55, 0.55, 0.55, 0.54, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.52, 0.52, 0.52, 0.52, 0.51, 0.51, 0.51, 0.51, 0.51, 0.48, 0.48, 0.47, 0.47, 0.47, 0.47, 0.47, 0.47, 0.47, 0.46, 0.46, 0.46, 0.44, 0.44, 0.43, 0.43, 0.43, 0.43, 0.43, 0.43, 0.42, 0.4, 0.4, 0.4, 0.38, 0.38, 0.37, 0.37, 0.37, 0.37, 0.37, 0.37, 0.36, 0.36, 0.36, 0.34, 0.34, 0.34, 0.34, 0.34, 0.34, 0.33, 0.33, 0.33, 0.32, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.3, 0.29, 0.29, 0.28, 0.27, 0.27, 0.26, 0.26, 0.26, 0.25, 0.25, 0.25, 0.25, 0.25, 0.23, 0.23, 0.23, 0.23, 0.21, 0.21, 0.21, 0.21, 0.21, 0.21, 0.21, 0.21, 0.21, 0.2, 0.19, 0.19, 0.19, 0.16, 0.16, 0.16, 0.16, 0.15, 0.15, 0.15, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.14, 0.12, 0.12, 0.12, 0.12, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.09, 0.08, 0.08, 0.08, 0.08, 0.08, 0.07, 0.07, 0.07, 0.07, 0.07, 0.07, 0.06, 0.06, 0.06, 0.06, 0.06, 0.06, 0.06, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.05, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.03, 0.02, 0.02, 0.02, 0.02, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0];

auc = 0.43125;



plot(x_axis, y_axis, '-', 'color', '#0072BD', 'LineWidth',1.5)
ylim([0 1.05])
xlim([-0.05 1])
legend('AUC:0.431', 'Location','southeast')
xlabel('False Positive Rate', 'fontsize',14,'interpreter','latex') 
ylabel('True Positive Rate', 'fontsize',14,'interpreter','latex')

==> figures/roc/roc4.m <==
%# DEMO1:
%# NOT normalized scores for both clip and AR
%# using whole prediction's vector


x_axis = [1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.98, 0.98, 0.98, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.96, 0.96, 0.94, 0.94, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.91, 0.9, 0.9, 0.89, 0.89, 0.89, 0.89, 0.89, 0.89, 0.87, 0.87, 0.87, 0.86, 0.86, 0.86, 0.85, 0.85, 0.84, 0.84, 0.84, 0.84, 0.83, 0.83, 0.83, 0.83, 0.81, 0.81, 0.81, 0.81, 0.81, 0.81, 0.79, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.78, 0.76, 0.76, 0.76, 0.76, 0.76, 0.75, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.72, 0.72, 0.72, 0.72, 0.72, 0.71, 0.71, 0.71, 0.71, 0.71, 0.71, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.7, 0.69, 0.69, 0.69, 0.69, 0.69, 0.68, 0.68, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.67, 0.66, 0.66, 0.66, 0.66, 0.65, 0.65, 0.65, 0.65, 0.65, 0.65, 0.64, 0.64, 0.64, 0.64, 0.64, 0.64, 0.63, 0.62, 0.62, 0.62, 0.61, 0.61, 0.61, 0.61, 0.61, 0.61, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.59, 0.58, 0.57, 0.57, 0.57, 0.57, 0.56, 0.56, 0.56, 0.53, 0.53, 0.53, 0.53, 0.53, 0.53, 0.52, 0.52, 0.52, 0.52, 0.52, 0.51, 0.51, 0.51, 0.51, 0.51, 0.51, 0.5, 0.49, 0.48, 0.48, 0.48, 0.47, 0.46, 0.45, 0.45, 0.44, 0.44, 0.44, 0.44, 0.44, 0.44, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.41, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.39, 0.38, 0.38, 0.37, 0.36, 0.36, 0.36, 0.36, 0.36, 0.35, 0.33, 0.33, 0.32, 0.32, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.3, 0.3, 0.3, 0.29, 0.28, 0.28, 0.28, 0.28, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.27, 0.25, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.24, 0.23, 0.23, 0.21, 0.21, 0.21, 0.21, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19, 0.19, 0.19, 0.19, 0.18, 0.17, 0.17, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.16, 0.15, 0.15, 0.15, 0.15, 0.15, 0.14, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.13, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.12, 0.11, 0.11, 0.11, 0.11, 0.11, 0.11, 0.1, 0.1, 0.1, 0.1, 0.09, 0.09, 0.09, 0.09, 0.09, 0.09, 0.08, 0.08, 0.08, 0.08, 0.07, 0.07, 0.07, 0.07, 0.06, 0.05, 0.05, 0.04, 0.03, 0.03, 0.03, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02];

y_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.99, 0.98, 0.97, 0.97, 0.97, 0.96, 0.96, 0.96];


auc = 0.9754;
miny = min(y_axis);


plot(x_axis, y_axis, '-', 'color', '#0072BD', 'LineWidth',1.5)
ylim([miny 1.003])
xlim([-0.05 1])
legend('AUC:0.975', 'Location','southeast')
xlabel('False Positive Rate', 'fontsize',14,'interpreter','latex') 
ylabel('True Positive Rate', 'fontsize',14,'interpreter','latex')

==> figures/roc/roc5.m <==
%# DEMO1:
%# KL
%# 


x_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.99, 0.99, 0.99, 0.98, 0.98, 0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.95, 0.94, 0.94, 0.94, 0.94, 0.94, 0.94, 0.94, 0.94, 0.92, 0.92, 0.92, 0.92, 0.91, 0.9, 0.9, 0.9, 0.87, 0.87, 0.87, 0.87, 0.87, 0.87, 0.87, 0.87, 0.87, 0.87, 0.87, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.86, 0.85, 0.85, 0.84, 0.84, 0.83, 0.82, 0.82, 0.81, 0.8, 0.8, 0.8, 0.8, 0.8, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.79, 0.77, 0.77, 0.77, 0.77, 0.76, 0.76, 0.76, 0.75, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.73, 0.72, 0.72, 0.72, 0.72, 0.72, 0.72, 0.72, 0.71, 0.71, 0.71, 0.7, 0.7, 0.7, 0.69, 0.69, 0.69, 0.69, 0.69, 0.69, 0.69, 0.69, 0.69, 0.68, 0.68, 0.67, 0.66, 0.66, 0.66, 0.66, 0.65, 0.65, 0.63, 0.63, 0.63, 0.63, 0.63, 0.63, 0.63, 0.63, 0.63, 0.63, 0.62, 0.62, 0.62, 0.62, 0.61, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.59, 0.58, 0.58, 0.58, 0.56, 0.56, 0.55, 0.55, 0.54, 0.54, 0.54, 0.54, 0.53, 0.53, 0.53, 0.53, 0.51, 0.51, 0.51, 0.51, 0.5, 0.5, 0.5, 0.49, 0.49, 0.49, 0.48, 0.48, 0.48, 0.48, 0.48, 0.48, 0.48, 0.48, 0.48, 0.48, 0.48, 0.47, 0.47, 0.47, 0.46, 0.46, 0.46, 0.46, 0.45, 0.45, 0.45, 0.44, 0.44, 0.44, 0.44, 0.44, 0.44, 0.44, 0.44, 0.43, 0.42, 0.42, 0.4, 0.4, 0.39, 0.39, 0.39, 0.39, 0.39, 0.39, 0.39, 0.37, 0.37, 0.37, 0.37, 0.37, 0.37, 0.37, 0.36, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.35, 0.34, 0.34, 0.34, 0.34, 0.34, 0.34, 0.33, 0.33, 0.33, 0.33, 0.32, 0.32, 0.32, 0.32, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.31, 0.3, 0.3, 0.29, 0.29, 0.29, 0.28, 0.28, 0.28, 0.28, 0.28, 0.26, 0.26, 0.26, 0.26, 0.26, 0.26, 0.26, 0.26, 0.26, 0.23, 0.23, 0.23, 0.23, 0.23, 0.23, 0.23, 0.23, 0.22, 0.22, 0.22, 0.22, 0.21, 0.21, 0.21, 0.21, 0.21, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.19, 0.18, 0.18, 0.18, 0.18, 0.18, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.16, 0.16, 0.16, 0.16, 0.16, 0.15, 0.15, 0.15, 0.15, 0.15, 0.15, 0.15, 0.15, 0.13, 0.12, 0.12, 0.12, 0.12, 0.11, 0.11, 0.11, 0.11, 0.11, 0.1, 0.1, 0.1, 0.1, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.08, 0.06, 0.04, 0.04, 0.04, 0.04, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.02, 0.01, 0.01, 0.0, 0.0, 0.0, 0.0];

y_axis = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99, 0.98, 0.98, 0.98, 0.98, 0.98, 0.97, 0.95, 0.95, 0.95, 0.95, 0.94, 0.94, 0.94];

auc = 0.999;

miny = min(y_axis);


plot(x_axis, y_axis, '-', 'color', '#0072BD', 'LineWidth',1.5)
ylim([miny 1.005])
xlim([-0.05 1])
legend('AUC:0.999', 'Location','southeast')
xlabel('False Positive Rate', 'fontsize',14,'interpreter','latex') 
ylabel('True Positive Rate', 'fontsize',14,'interpreter','latex')

==> figures/s_csn.m <==
% s_csn

advit = [0.447	0.693	0.842	0.94	0.947];
shuffle = [0.819	0.875	0.841	0.756	0.756];
ours1 = [0.888	0.929	0.967	0.98	0.981];
ours2 = [0.891	0.928	0.937	0.933	0.93];

all = [advit, shuffle, ours1, ours2];
ylim_min = min(all);
ylim_min = ylim_min - 0.1;

X = [0.003 0.01 0.03 0.1 0.3];

X = [0.003 0.01 0.03 0.1 0.3];

plot(X, advit, '-o', 'color', '#0072BD', 'LineWidth',1.5)

hold on 
plot(X, shuffle, '-.s', 'color', '#77AC30', 'LineWidth',1.5)

hold on 
plot(X, ours1, '--*', 'color', '#EDB120', 'LineWidth',1.5)

hold on 
plot(X, ours2, ':^', 'color', '#D94596', 'LineWidth',1.5)

hold off

%xticks([0.003 0.01 0.03 0.1 0.3])


ylim([ylim_min 1.10])

legend('Advit','Shuffle', 'Caad-1', 'Caad-2', 'Location','best')
xlabel('eps', 'fontsize',14,'interpreter','latex') 
ylabel('AUC', 'fontsize',14,'interpreter','latex')
%title('Performance Drop Over Attack Duration', 'FontName', 'Times')

==> figures/s_mvit.m <==
% s_mvit

advit = [0.543 0.834 0.936 0.985 0.986];
shuffle = [0.98	0.99 0.98 0.99 0.961];
ours1 = [0.864 0.967 0.99 0.993 0.994];
ours2 = [0.859 0.924 0.92 0.918 0.921];

all = [advit, shuffle, ours1, ours2];
ylim_min = min(all);
ylim_min = ylim_min - 0.1;

X = [0.003 0.01 0.03 0.1 0.3];

X = [0.003 0.01 0.03 0.1 0.3];

plot(X, advit, '-o', 'color', '#0072BD', 'LineWidth',1.5)

hold on 
plot(X, shuffle, '-.s', 'color', '#77AC30', 'LineWidth',1.5)

hold on 
plot(X, ours1, '--*', 'color', '#EDB120', 'LineWidth',1.5)

hold on 
plot(X, ours2, ':^', 'color', '#D94596', 'LineWidth',1.5)

hold off

%xticks([0.003 0.01 0.03 0.1 0.3])


ylim([ylim_min 1.10])

legend('Advit','Shuffle', 'Caad-1', 'Caad-2', 'Location','best')
xlabel('eps', 'fontsize',14,'interpreter','latex') 
ylabel('AUC', 'fontsize',14,'interpreter','latex')
%title('Performance Drop Over Attack Duration', 'FontName', 'Times')

==> figures/s_slowfast.m <==
% s_slowfast

advit = [0.587	0.776	0.97	0.969	0.968];
shuffle = [0.664	0.501	0.21	0.06	0.06];
ours1 = [0.916	0.95	0.977	0.988	0.9889];
ours2 = [0.924	0.947	0.955	0.946	0.944];

all = [advit, shuffle, ours1, ours2];
ylim_min = min(all);
ylim_min = ylim_min - 0.1;

X = [0.003 0.01 0.03 0.1 0.3];

X = [0.003 0.01 0.03 0.1 0.3];

plot(X, advit, '-o', 'color', '#0072BD', 'LineWidth',1.5)

hold on 
plot(X, shuffle, '-.s', 'color', '#77AC30', 'LineWidth',1.5)

hold on 
plot(X, ours1, '--*', 'color', '#EDB120', 'LineWidth',1.5)

hold on 
plot(X, ours2, ':^', 'color', '#D94596', 'LineWidth',1.5)

hold off

%xticks([0.003 0.01 0.03 0.1 0.3])


ylim([ylim_min 1.10])

legend('Advit','Shuffle', 'Caad-1', 'Caad-2', 'Location','best')
xlabel('eps', 'fontsize',14,'interpreter','latex') 
ylabel('AUC', 'fontsize',14,'interpreter','latex')
%title('Performance Drop Over Attack Duration', 'FontName', 'Times')

==> figures/s_x3d.m <==
% s_x3d

advit = [0.442	0.804	0.924	0.986	0.987];
shuffle = [0.862	0.91	0.762	0.372	0.324];
ours1 = [0.936	0.97	0.989	0.998	0.998];
ours2 = [0.964	0.969	0.97	0.964	0.962];

all = [advit, shuffle, ours1, ours2];
ylim_min = min(all);
ylim_min = ylim_min - 0.1;

X = [0.003 0.01 0.03 0.1 0.3];

plot(X, advit, '-o', 'color', '#0072BD', 'LineWidth',1.5)

hold on 
plot(X, shuffle, '-.s', 'color', '#77AC30', 'LineWidth',1.5)

hold on 
plot(X, ours1, '--*', 'color', '#EDB120', 'LineWidth',1.5)

hold on 
plot(X, ours2, ':^', 'color', '#D94596', 'LineWidth',1.5)

hold off

%xticks([0.003 0.01 0.03 0.1 0.3])


ylim([ylim_min 1.10])

legend('Advit','Shuffle', 'Caad-1', 'Caad-2', 'Location','best')
xlabel('eps', 'fontsize',14,'interpreter','latex') 
ylabel('AUC', 'fontsize',14,'interpreter','latex')
%title('Performance Drop Over Attack Duration', 'FontName', 'Times')
